A maximum-entropy reduction for coalition formation with anonymous outsiders

A coalition contemplating deviation must predict how the $m$ outsiders reorganise, a problem with Bell-number many outcomes. Under anonymity, own-size worths, and equal division, we reduce prediction to choosing among $m$ block sizes: the size whose stationarity hyperplane lies nearest the worth vector, computable in $O(m)$ after $O(m^2)$ preprocessing. The reference is the size-biased occupancy of a uniform partition; the rule admits a replicator-stationarity reading and is benchmarked against the welfare optimum, classical core conjectures, and belief-based Cournot cores.

==> anc/make_figures.py <==
"""Reproduces the three figures of the revised manuscript.
fig_planes.pdf   : exact geometry of the m=3 stationarity hyperplanes (Example 1)
fig_validation.pdf: plots the numbers of Table 1 verbatim (all six rules)
fig_percapita.pdf: self-consistent Cournot worth, n=30, s=3, gamma in {0.2,0.5,0.9}
"""
import numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
plt.rcParams.update({"font.size": 11, "axes.labelsize": 12.5, "xtick.labelsize": 10, "ytick.labelsize": 10})
from mpl_toolkits.mplot3d import Axes3D  # noqa

fig = plt.figure(figsize=(6.8, 5.8)); ax = fig.add_subplot(111, projection="3d")
X, Y = np.meshgrid(np.linspace(0, 1, 40), np.linspace(0, 1, 40))
planes = [(lambda x, y: 9*x - 3*y, "$H_1$", "#1f77b4"),
          (lambda x, y: -6*x + 4.5*y, "$H_2$", "#2ca02c"),
          (lambda x, y: (6*x + 3*y)/4., "$H_3$", "#d62728")]
for f, lab, col in planes:
    Z = f(X, Y); Z = np.where((Z >= 0) & (Z <= 1.4), Z, np.nan)
    ax.plot_surface(X, Y, Z, alpha=0.35, color=col, linewidth=0)
t = np.linspace(0, 0.45, 2)
ax.plot(t, 2*t, 3*t, "k-", lw=2.2, label="additive line $v(j)=cj$")
ax.scatter([0], [1], [1], color="k", s=45, depthshade=False)
ax.text(0, 1.02, 1.06, "$(0,1,1)$", fontsize=11)
for (f, lab, col), (px, py) in zip(planes, [(0.75, 0.9), (0.9, 0.75), (0.9, 0.9)]):
    pz = f(px, py)
    if 0 <= pz <= 1.4: ax.text(px, py, pz, lab, color=col, fontsize=12)
ax.set_xlabel("$v(1)$"); ax.set_ylabel("$v(2)$"); ax.set_zlabel("$v(3)$")
ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.set_zlim(0, 1.4)
ax.view_init(elev=18, azim=-58); ax.legend(loc="upper left", fontsize=10, frameon=False)
fig.tight_layout(); fig.savefig("fig_planes.pdf"); plt.close(fig)

T1 = {"distance":        [0.824,0.760,0.751,0.723,0.722,0.705],
      "residual":        [0.824,0.760,0.774,0.733,0.722,0.706],
      "best response":   [0.998,0.999,0.998,0.998,0.998,0.999],
      "always grand":    [0.900,0.861,0.859,0.830,0.828,0.810],
      "always singleton":[0.766,0.735,0.731,0.706,0.705,0.697],
      "random size":     [0.825,0.799,0.787,0.764,0.757,0.737]}
ms = [3,4,5,6,7,8]
styles = [("o","-"),("s","--"),("^","-"),("d","-."),("v",":"),("x","--")]
fig, ax = plt.subplots(figsize=(6.8, 4.3))
for (nm, vals), (mk, ls) in zip(T1.items(), styles):
    ax.plot(ms, vals, marker=mk, ls=ls, lw=1.4, ms=5, label=nm)
ax.set_xlabel("number of outsiders $m$"); ax.set_ylabel("mean worth ratio")
ax.set_ylim(0.6, 1.02); ax.grid(alpha=0.25); ax.legend(fontsize=9.5, ncol=2, frameon=False)
fig.tight_layout(); fig.savefig("fig_validation.pdf"); plt.close(fig)

def block_worths(sizes, g, ac=1.0):
    s = np.array(sizes, float)
    Tt = (s/(2 + g*(s-2))).sum(); Q = ac*Tt/(1 + g*Tt)
    q = (ac - g*Q)/(2 + g*(s-2))
    return s*q**2*(1 + g*(s-1))
def v_self(n, k, g):
    qn, r = divmod(n, k)
    return block_worths([k]*qn + ([r] if r > 0 else []), g)[0]
n, s = 30, 3; m = n - s
fig, ax = plt.subplots(figsize=(6.8, 4.1))
for g, mk in zip((0.2, 0.5, 0.9), ("o", "s", "^")):
    v = np.array([v_self(n, k, g) for k in range(1, m+1)])
    pc = v/np.arange(1, m+1); pc /= pc.max()
    ax.plot(range(1, m+1), pc, marker=mk, ms=3.5, lw=1.2, label=fr"$\gamma={g}$")
ax.set_xlabel(r"coalition size $k$"); ax.set_ylabel("per-capita worth (normalised)")
ax.grid(alpha=0.25); ax.legend(frameon=False, fontsize=10)
fig.tight_layout(); fig.savefig("fig_percapita.pdf"); plt.close(fig)
print("done:", [f for f in __import__("os").listdir(".") if f.startswith("fig_")])

# ---------------------------------------------------------------
# Section 5 grid computations (reproducibility): exact deterrence
# over gamma in {0.2,0.5,0.9}, s in {3,5}, s+3 <= n <= 100, and
# the first beta > j* crossings for s = 3.
# ---------------------------------------------------------------
def grid_report():
    from math import comb, ceil
    NMAX = 330
    B = [1]
    for mm in range(1, NMAX + 1):
        B.append(sum(comb(mm - 1, i) * B[i] for i in range(mm)))
    def weights(mm):
        return [comb(mm, j) * B[mm - j] / (mm * B[mm]) for j in range(1, mm + 1)]
    def khat(v):
        mm = len(v); w = weights(mm)
        tv = sum(wi * vi for wi, vi in zip(w, v))
        r = [v[k] / (k + 1) - tv for k in range(mm)]
        nr = [((1 / (k + 1) - w[k]) ** 2 + sum(w[j] ** 2 for j in range(mm) if j != k)) ** 0.5
              for k in range(mm)]
        sc = [abs(r[k]) / nr[k] for k in range(mm)]
        return min(range(mm), key=lambda k: (sc[k], k)) + 1
    def block_worth(sizes, g, i):
        th = [u / (2 * (1 - g) + g * u) for u in sizes]; T = sum(th)
        tt = sizes[i]
        return (1 + g * (tt - 1)) / tt * th[i] ** 2 / (1 + g * T) ** 2   # A = a - c = 1
    def sc_v(nn, ss, g):
        return [block_worth([k] * (nn // k) + ([nn % k] if nn % k else []), g, 0)
                for k in range(1, nn - ss + 1)]
    def jstar(nn, ss, g):
        sig = 1 + g * (ss - 1); nu = 1 + g * (nn - 1)
        return 2 / g * ((nu * sig) ** 0.5 - sig)
    tot = det = 0; fails = {}
    for g in (0.2, 0.5, 0.9):
        for ss in (3, 5):
            for nn in range(ss + 3, 101):
                mm = nn - ss
                kh = khat(sc_v(nn, ss, g)); beta = ceil(mm / kh); tot += 1
                sizes = [ss, mm - beta + 1] + [1] * (beta - 1)
                vS = block_worth(sizes, g, 0)
                vN = nn / (4 * (1 + g * (nn - 1)))
                if ss * vN / nn >= vS - 1e-12: det += 1
                else: fails[g] = fails.get(g, 0) + 1
    print(f"grid: {tot} cases; exact deterrence in {det}; failures by gamma {fails}")
    for g, stop in ((0.5, 320), (0.9, 250)):
        for nn in range(200, stop + 1):
            mm = nn - 3
            kh = khat(sc_v(nn, 3, g)); beta = ceil(mm / kh)
            if beta > jstar(nn, 3, g):
                print(f"first beta > j* crossing, s=3, gamma={g}: n={nn}")
                break

grid_report()

